Energy dependence of hadron spectra and multiplicities in p+p interactions

The NA61/SHINE experiment at the CERN SPS aims to discover the critical point of strongly interacting matter and study the properties of the onset of deconfinement. In order to reach these goals measurements of hadron production properties are performed in nucleus-nucleus, proton-proton and proton-nucleus interactions as a function of collision energy and size of the colliding nuclei. Inclusive spectra of identified hadrons in p+p interactions at the SPS energies are presented as a function of transverse momentum, transverse mass and rapidity. The results are compared with the world data and theoretical models.

==> img/corre2.C <==
{
//=========Macro generated from canvas: c2/kpi_4pi
//=========  (Wed Nov 12 17:50:19 2014) by ROOT version5.30/06
   TCanvas *c2 = new TCanvas("c2", "kpi_4pi",200,81,800,541);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c2->ToggleEventStatus();
   c2->Range(-4.06239,0.7980887,26.28769,1.136382);
   c2->SetFillColor(0);
   c2->SetBorderMode(0);
   c2->SetBorderSize(2);
   c2->SetTickx(1);
   c2->SetTicky(1);
   c2->SetLeftMargin(0.1997487);
   c2->SetRightMargin(0.07537688);
   c2->SetTopMargin(0.04842615);
   c2->SetBottomMargin(0.2421308);
   c2->SetFrameBorderMode(0);
   c2->SetFrameBorderMode(0);
   
   TH2F *h2 = new TH2F("h2","h2",10,2,24,10,0.8,1.2);
   h2->SetStats(0);

   Int_t ci;   // for color index setting
   ci = TColor::GetColor("#000099");
   h2->SetLineColor(ci);
   h2->SetMarkerSize(2);
   h2->GetXaxis()->SetTitle("#sqrt{s_{NN}} [GeV]");
   h2->GetXaxis()->SetNdivisions(503);
   h2->GetXaxis()->SetLabelFont(133);
   h2->GetXaxis()->SetLabelSize(40);
   h2->GetXaxis()->SetTitleSize(40);
   h2->GetXaxis()->SetTitleOffset(0.97);
   h2->GetXaxis()->SetTitleFont(133);
   h2->GetYaxis()->SetTitle("C_{MC}");
   h2->GetYaxis()->SetRange(3,8);
   h2->GetYaxis()->CenterTitle(true);
   h2->GetYaxis()->SetNdivisions(503);
   h2->GetYaxis()->SetLabelFont(133);
   h2->GetYaxis()->SetLabelOffset(0.015);
   h2->GetYaxis()->SetLabelSize(40);
   h2->GetYaxis()->SetTitleSize(40);
   h2->GetYaxis()->SetTitleOffset(0.75);
   h2->GetYaxis()->SetTitleFont(133);
   h2->GetZaxis()->SetLabelFont(42);
   h2->GetZaxis()->SetLabelSize(0.035);
   h2->GetZaxis()->SetTitleSize(0.035);
   h2->GetZaxis()->SetTitleFont(42);
   h2->Draw("");
   
   TGraphErrors *gre = new TGraphErrors(5);
   gre->SetName("Graph");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetMarkerColor(2);
   gre->SetMarkerStyle(21);
   gre->SetMarkerSize(1.9);
   gre->SetPoint(0,17.46976,1.04946);
   gre->SetPointError(0,0,0);
   gre->SetPoint(1,12.47583,1.046736);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,8.892393,1.0338);
   gre->SetPointError(2,0,0);
   gre->SetPoint(3,7.786865,1.043332);
   gre->SetPointError(3,0,0);
   gre->SetPoint(4,6.452608,1.056949);
   gre->SetPointError(4,0,0);
   
   TH1F *Graph_Graph_Graph_Graph_Graph_Graph_Graph111111 = new TH1F("Graph_Graph_Graph_Graph_Graph_Graph_Graph111111","Graph",100,5.367,18.603);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph111111->SetMinimum(1.137761);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph111111->SetMaximum(1.494485);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph111111->SetDirectory(0);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph111111->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_Graph_Graph_Graph111111->SetLineColor(ci);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph111111->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph111111->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph111111->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph111111->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph111111->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph111111->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph111111->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph111111->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph111111->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph111111->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph111111->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph_Graph111111->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_Graph_Graph_Graph_Graph_Graph111111);
   
   gre->Draw(" p");
   TLatex *   tex = new TLatex(0.798995,0.8305085,"p+p");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.1210654);
   tex->SetLineWidth(2);
   tex->Draw();
   TLine *line = new TLine(2,1,24,1);
   line->SetLineColor(4);
   line->SetLineStyle(2);
   line->SetLineWidth(3);
   line->Draw();
   c2->Modified();
   c2->cd();
   c2->SetSelected(c2);
   c2->ToggleToolBar();
}

